A FAST Survey of HINSA in PGCCs Guided by HC3N

Using the Five-hundred-meter Aperture Spherical radio Telescope (FAST), we search for HI narrow-line self-absorption (HINSA) features in twelve Planck Galactic cold clumps (PGCCs), one starless core L1521B and four star forming sources. Eight of the 12 PGCCs have emission of J=2-1 of cyanoacetylene (HC3N). With an improved HINSA extraction method more robust for weaker and blended features with high velocity resolution, the detection rates of HINSA in PGCCCs are high, at 92% overall (11/12) and 87% (7/8) among sources with HC3N J=2-1 emissions. Combining the data of molecular spectra and Planck continuum maps, we studied the morphologies, abundances and excitations of HI, CO and HC3N in PGCCs. The distribution of HINSA is similar to that of CO emission. HINSA tends to be not detected in regions associated with warm dust and background ionizing radiation, as well as regions associated with stellar objects. The abundances of HI in PGCCs are approximately 3E-4, and vary within a factor of ~3. The non-thermal velocity dispersions traced by C18O J=1-0 and HINSA are consistent with each other (0.1-0.4 km/s), larger than those of HC3N (~0.1 km/s). Carbon chain molecule abundant PGCCs provide a good sample to study HINSA.

==> _________.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import astropy.units as u\n",
    "import astropy.constants as c"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$2.7825842 \\; \\mathrm{}$"
      ],
      "text/plain": [
       "<Quantity 2.7825842>"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "k = c.k_B\n",
    "T = 10*u.K\n",
    "n = 1E3*u.cm**-3\n",
    "h = c.h\n",
    "nu = 1420.406*u.MHz\n",
    "A = 2.85E-15/u.s\n",
    "\n",
    "kappa = (3.1E-11*(T/u.K)**0.357*np.exp( -32./(T/u.K) )) * u.cm**3/u.s\n",
    "\n",
    "Lambda_CO = (2.16E-27* (n/u.cm**-3) * (T/u.K)**(3./2)).cgs * u.erg/u.s  #每个CO的cooling  A&A 611, A20\n",
    "\n",
    "gamma = 1.3E-17 /u.s # 宇宙线电离速率 平均36eV\n",
    "\n",
    "gamma_X = 2.7E-16/u.s # 考虑X射线 ApJ 186,859 \n",
    "\n",
    "Gamma = (gamma * 15*u.eV).cgs\n",
    "\n",
    "rho = (n*2.7*c.m_p).cgs\n",
    "\n",
    "r_d = 0.1 * u.um\n",
    "rho_d =  3*u.g/u.cm**3\n",
    "m_d = 4/3.*np.pi*r_d**3*rho_d\n",
    "\n",
    "n_d = (rho/100./m_d).cgs\n",
    "\n",
    "v = np.sqrt(k*T/(c.m_p)).cgs\n",
    "\n",
    "\n",
    "N_s = 1E6 #单个尘埃表面空穴数目\n",
    "\n",
    "a_w = 1E-10*u.m\n",
    "\n",
    "n_s = (1E6 / (  np.pi*r_d**2 )).cgs #空穴密度\n",
    "\n",
    "\n",
    "t_acc = (1/(n_d*v* (r_d**2*np.pi))).cgs #depltion 时标\n",
    "\n",
    "\n",
    "Eb = 600.0\n",
    "Ec = 600/3.\n",
    "\n",
    "\n",
    "f0 = np.sqrt(2*n_s*Eb*k*u.K/(np.pi**2*c.m_p)).cgs\n",
    "t_reac = (1/(f0*np.exp(-Ec*u.K/T))).cgs\n",
    "t_reac/t_acc\n",
    "\n",
    "(n/(n_d*N_s))/1E5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 141,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$1.7935912 \\; \\mathrm{}$"
      ],
      "text/plain": [
       "<Quantity 1.79359122>"
      ]
     },
     "execution_count": 141,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "((rho_d*r_d**3)/c.m_p/1E6 * 1E-3 ).cgs"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 78,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$4025.9364 \\; \\mathrm{}$"
      ],
      "text/plain": [
       "<Quantity 4025.93636261>"
      ]
     },
     "execution_count": 78,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "(1/(kappa*n)/u.day).cgs # 4天 碰撞平均间隔时间"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 82,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$1.1140979 \\; \\mathrm{\\frac{1}{rad\\,cm^{3}}}$"
      ],
      "text/plain": [
       "<Quantity 1.11409785 1 / (cm3 rad)>"
      ]
     },
     "execution_count": 82,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "(2E18*u.cm**-2/(u.arcmin*5*400*u.pc)).cgs"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 89,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$4.0610786 \\times 10^{9} \\; \\mathrm{}$"
      ],
      "text/plain": [
       "<Quantity 4.06107862e+09>"
      ]
     },
     "execution_count": 89,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "(1./(2.85E-15/u.s)/u.day).cgs"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 104,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$3.0828734 \\times 10^{13} \\; \\mathrm{s}$"
      ],
      "text/plain": [
       "<Quantity 3.08287342e+13 s>"
      ]
     },
     "execution_count": 104,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

